Minimum weight spanning trees of weighted scale free networks

In this lecture we will consider the minimum weight spanning tree (MST) problem, i.e., one of the simplest and most vital combinatorial optimization problems. We will discuss a particular greedy algorithm that allows to compute a MST for undirected weighted graphs, namely Kruskal's algorithm, and we will study the structure of MSTs obtained for weighted scale free random graphs. This is meant to clarify whether the structure of MSTs is sensitive to correlations between edge weights and topology of the underlying scale free graphs.

==> MELCHERT_CODE_SNIPPETS/mstKruskal.py <==
def mstKruskal(G):
	"""Kruskals minimum spanning tree algorithm 
        
        algorithm for computing a minimum spanning 
        tree (MST) T=(V,E') for a connected, undirected 
        and weighted graph G=(V,E,w) as explained in 
        'Introduction to Algorithms', 
        Cormen, Leiserson, Rivest, Stein, 
        Chapter 23.2 on 'The algorithms of Kruskal and Prim'
	
	Input:
	G       - weighted graph data structure

	Returns: (T,wgt)
	T       - minimum spanning tree stored as edge list
        wgt     - weight of minimum weight spanning tree
	"""
	uf = unionFind_cls()    # union find data structure
	T=[]                    # list to store MST edges

        # list of edges sorted in order of increasing weight
        K = sorted(G.E,cmp=lambda e1,e2: cmp(G.wgt(e1),G.wgt(e2)))

        # initialize forrest of sinlge-node trees
        for i in G.V:
	        uf.makeSet(i)

        # construct MST
	for (v,w) in K:
		if uf.find(v)!=uf.find(w):
			uf.union(uf.find(v),uf.find(w))
			T.append((v,w))
                     
        return T, sum(map(lambda e: G.wgt(e),T))

